Response to recent comments on Phys. Rev. B 107, 245423 (2023) and Subsection S4.3 of the Supp. Info. for Nature 638, 651-655 (2025)

The topological gap protocol (TGP) is a statistical test designed to identify a topological phase with high confidence and without human bias. It is used to determine a promising parameter regime for operating topological qubits. The protocol's key metric is the probability of incorrectly identifying a trivial region as topological, referred to as the false discovery rate (FDR). Two recent manuscripts [arXiv:2502.19560, arXiv:2503.08944] engage with the topological gap protocol and its use in Phys. Rev. B 107, 245423 (2023) and Subsection S4.3 of the Supplementary Information for Nature 638, 651-655 (2025), although they do not explicitly dispute the main results of either one. We demonstrate that the objections in arXiv:2502.19560 and arXiv:2503.08944 are unfounded, and we uphold the conclusions of Phys. Rev. B 107, 245423 (2023) and Nature 638, 651-655 (2025). Specifically, we show that no flaws have been identified in our estimate of the false discovery rate (FDR). We provide a point-by-point rebuttal of the comments in arXiv:2502.19560 and arXiv:2503.08944.

==> code/figures_response.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "02fca639",
   "metadata": {},
   "source": [
    "# Calculate yield statistics on simulation datasets\n",
    "\n",
    "Statistical analysis consists of two stages of the topological gap protocol (TGP) described in Refs. [arXiv:2103.12217](https://arxiv.org/abs/2103.12217) and [arXiv:2207.02472](https://arxiv.org/abs/2207.02472):\n",
    "* TGP Stage 1 identifies promising regions with stable zero bias peaks (ZBPs) and transfers these regions to TGP Stage 2;\n",
    "* TGP Stage 2 searches clusters with stable ZBPs, topological gap, and surrounded by gapless boundary.\n",
    "\n",
    "The simulation is performed for 0 mK, therefore we first temperature broaden the data. This temperature broadening is CPU intensive and will take ≈1 min per dataset. We save the broadened datasets in `simulated/yield/cached` such that it only has to be done once.\n",
    "\n",
    "Note that we use 30 mK for broadening in Stage 1 and 40 mK in Stage 2. This is due to historical reasons. Increasing Stage 1 temperature to 40 mK barely changes regions for Stage 2."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "03d0afce",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "THREAD_ENV_VARS = [\n",
    "    \"OMP_NUM_THREADS\",\n",
    "    \"OPENBLAS_NUM_THREADS\",\n",
    "    \"MKL_NUM_THREADS\",\n",
    "    \"VECLIB_MAXIMUM_THREADS\",\n",
    "    \"NUMEXPR_NUM_THREADS\",\n",
    "]\n",
    "import xarray as xr\n",
    "\n",
    "for k in THREAD_ENV_VARS:\n",
    "    os.environ[k] = \"1\"\n",
    "os.cpu_count()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a5099151",
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import matplotlib as mpl\n",
    "params = {\n",
    "    \"legend.fontsize\": \"x-large\",\n",
    "    \"axes.labelsize\": \"x-large\",\n",
    "    \"axes.titlesize\": \"x-large\",\n",
    "    \"xtick.labelsize\": \"x-large\",\n",
    "    \"ytick.labelsize\": \"x-large\",\n",
    "}\n",
    "plt.rcParams.update(params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fa5a587b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from functools import partial\n",
    "from pathlib import Path\n",
    "from yield_analysis import analyze_1, analyze_2, parallel_map, show_roi2_tables, show_soi2_tables\n",
    "\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "88daee9c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# if the notebook is in azure-quantum-tgp/notebooks, otherwise update the path as appropriate\n",
    "folder = Path(\"../data/simulated/yield/\")\n",
    "folder_stage1 = folder / \"stage1\"\n",
    "folder_stage2 = folder / \"stage2\"\n",
    "\n",
    "fnames_stage1 = sorted(folder_stage1.glob(\"*.nc\"))\n",
    "print(f\"{len(fnames_stage1)} .nc files total for stage 1\")\n",
    "\n",
    "fnames_stage2 = sorted(folder_stage2.glob(\"*.nc\"))\n",
    "print(f\"{len(fnames_stage2)} .nc files total for stage 2\")\n",
    "\n",
    "if len(fnames_stage1) == 0 or fnames_stage1[0].stat().st_size < 1e6:\n",
    "    raise Exception(f\"You are missing the data, please see the Git LFS instructions at `{str(folder)}/README.md`\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "66566f24",
   "metadata": {},
   "source": [
    "# Analyze Stage 1 data"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "434615c6",
   "metadata": {},
   "source": [
    "## Plot fraction of topo phase"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4cf99161",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_SI_fraction(fname):\n",
    "    ds = xr.load_dataset(fname)\n",
    "    total_pts = ds.sizes[\"B\"] * ds.sizes[\"V\"]\n",
    "    SI_pts = (((ds[\"L_SI\"] < 0) | (ds[\"R_SI\"] < 0)).sum(\"cutter_pair_index\") > 0).sum().data\n",
    "    return dict(**ds.attrs, fname=fname, total_pts=total_pts, SI_pts = SI_pts, ratio=SI_pts/total_pts)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4e2fd2f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "pd_pixels = pd.DataFrame(parallel_map(get_SI_fraction, fnames_stage1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "52c230b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Plot the distribution of fraction of pixels with SI<0\n",
    "fig = plt.figure(figsize=(6, 3))\n",
    "cmap = mpl.colormaps['Set3']\n",
    "bins = np.arange(0, 1+1e-9, 0.02)\n",
    "groupby = [\"sample_name\", \"surface_charge\"]\n",
    "colors = cmap(np.linspace(0, 1, len(pd_pixels.groupby(groupby))))\n",
    "hist = np.zeros(len(bins)-1, dtype=float)\n",
    "median_value = np.median(pd_pixels[\"ratio\"])\n",
    "\n",
    "plt.axvline(median_value, ls=\"--\", lw=1, color=\"black\")\n",
    "for km, (k, gr) in enumerate(pd_pixels.groupby(groupby)):\n",
    "    p_dict = {k : v for k, v in zip(groupby, k)}\n",
    "    label = r\"DLG-$\\varepsilon$\" if p_dict[\"sample_name\"] == \"simulated_DLG_epsilon\" else r\"SLG-$\\beta$\"\n",
    "    hist1, _, _ = plt.hist(gr[\"ratio\"], bins=bins, bottom=hist, color=colors[km], label=label + f\"; {p_dict['surface_charge']}\")\n",
    "    hist += hist1\n",
    "\n",
    "plt.text(median_value + 0.01, hist.max(), f\"{median_value*100:.1f}%\", ha=\"left\", va=\"top\")\n",
    "plt.minorticks_on()\n",
    "plt.xlim([0, 1])\n",
    "plt.xlabel(\"Fraction of pixels with SI<0\")\n",
    "plt.ylabel(\"N samples\")\n",
    "plt.legend(fontsize=10, title=\"sample; disorder\")\n",
    "plt.tight_layout()\n",
    "fig.savefig(\"topo_pixel_dist.jpg\", dpi=200)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ae690410",
   "metadata": {},
   "source": [
    "## TGP Stage 1\n",
    "Now we will perform the analysis on all of these datasets.\n",
    "*(Stage 1 can take 3-10 minutes on a recent laptop.)*"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "29242a9c",
   "metadata": {},
   "outputs": [],
   "source": [
    "T_mK = 30\n",
    "f = partial(analyze_1, T_mK=T_mK)\n",
    "results_1 = parallel_map(f, fnames_stage1)\n",
    "df_1 = pd.DataFrame(results_1)\n",
    "df_1_passed = df_1[~df_1.V_min.isna()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bdf75646",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Print all the bounding boxes\n",
    "cols = [\n",
    "    \"sample_name\",\n",
    "    \"disorder_seed\",\n",
    "    \"geometry_seed\",\n",
    "    \"surface_charge\",\n",
    "    \"B_min\",\n",
    "    \"V_min\",\n",
    "    \"B_max\",\n",
    "    \"V_max\",\n",
    "]\n",
    "df_1_passed[cols]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3a2c6e61",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Print the number of passed devices\n",
    "passed_devices = df_1_passed.groupby([\"sample_name\", \"surface_charge\"]).apply(len)\n",
    "total = df_1.groupby([\"sample_name\", \"surface_charge\"]).apply(len)\n",
    "df = pd.concat([passed_devices, total], axis=1)\n",
    "df.columns = [\"# passed\", \"total\"]\n",
    "df"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ce8ff127",
   "metadata": {},
   "source": [
    "# TGP Stage 2\n",
    "*(Stage 2 can take 2-4 hours on a recent laptop.)*\n",
    "\n",
    "Change `B_max` to `2.5` to get the statistics for the \"Yield <2.5T\" column."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4cbd0806",
   "metadata": {},
   "outputs": [],
   "source": [
    "T_mK = 40\n",
    "f = partial(analyze_2, T_mK=T_mK, return_datasets=False)\n",
    "all_results = parallel_map(f, fnames_stage2)\n",
    "results = [r for r in all_results if r is not None]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3a928ba8",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_stats = pd.DataFrame(results)\n",
    "tables = show_roi2_tables(df_stats)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ab944eea",
   "metadata": {},
   "source": [
    "## Plot B range distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "65efe1cb",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_B_range(fname):\n",
    "    ds = xr.load_dataset(fname)\n",
    "    return dict(**ds.attrs, fname=fname,  Bmax = ds.B.max().data, Bmin= ds.B.min().data, dB = ds.B.max().data - ds.B.min().data)\n",
    "\n",
    "_data_B_range = parallel_map(get_B_range, fnames_stage2)\n",
    "df_dB = pd.DataFrame(_data_B_range) \n",
    "ds_dB = df_dB[[\"sample_name\", \"Bmin\", \"Bmax\", \"dB\"]].set_index(\"sample_name\").to_xarray()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e3cec95c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load exp data\n",
    "stacks = {\n",
    "    \"A1\" : r\"SLG-$\\beta$\",\n",
    "    \"A2\" : r\"SLG-$\\beta$\",\n",
    "    \"A3\" : r\"SLG-$\\beta$\",\n",
    "    \"B\" : r\"DLG-$\\varepsilon$\",\n",
    "    \"C\" : r\"DLG-$\\delta$\",\n",
    "    \"D\" : r\"DLG-$\\delta$\",\n",
    "    \"E\" : r\"DLG-$\\delta$\"\n",
    "}\n",
    "_data_range_exp = []\n",
    "for label in [\"A1\", \"A2\", \"A3\", \"B\", \"C\", \"D\", \"E\"]:\n",
    "    name = f\"device{label}_stage2\"\n",
    "    ds_exp = xr.load_dataset(folder / \"..\" / \"..\" / \"experimental\" / f\"{name}_left.nc\")\n",
    "    dB = ds_exp[\"B\"].max().data - ds_exp[\"B\"].min().data\n",
    "    \n",
    "    _data_range_exp += [dict(\n",
    "        label=label, \n",
    "        stack=stacks[label],        \n",
    "        dB=dB, \n",
    "        \n",
    "    )]\n",
    "df_exp = pd.DataFrame(_data_range_exp).set_index(\"label\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cccded9a",
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "fig = plt.figure(figsize=(6, 3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "bins = np.arange(0, 2.8, 0.15)\n",
    "SLG_beta_hist, _, _r = plt.hist(ds_dB[\"dB\"].sel(sample_name=\"simulated_SLG_beta\"), bins=bins, color=\"lightblue\", label=r\"SLG-$\\beta$\")\n",
    "DLG_eps_hist, _, _r = plt.hist(ds_dB[\"dB\"].sel(sample_name=\"simulated_DLG_epsilon\"), bins=bins, color=\"lightgreen\", label=r\"DLG-$\\varepsilon$\", bottom=SLG_beta_hist)\n",
    "hist, _, _ = plt.hist(ds_dB[\"dB\"], bins=bins, color=\"black\", label=None, histtype=\"step\")\n",
    "\n",
    "\n",
    "plt.plot([df_exp.loc[\"A1\"][\"dB\"], df_exp.loc[\"A1\"][\"dB\"]], [0, np.max(hist)*0.4], ls=\"--\", color=\"dodgerblue\")\n",
    "ax.text(df_exp.loc[\"A1\"][\"dB\"], np.max(hist)*0.4, \"A1\", ha=\"center\", va=\"bottom\", color=\"dodgerblue\")\n",
    "plt.plot([df_exp.loc[\"A2\"][\"dB\"], df_exp.loc[\"A2\"][\"dB\"]], [0, np.max(hist)*0.4], ls=\"--\", color=\"dodgerblue\")\n",
    "ax.text(df_exp.loc[\"A2\"][\"dB\"], np.max(hist)*0.4, \"A2\", ha=\"center\", va=\"bottom\", color=\"dodgerblue\")\n",
    "plt.plot([df_exp.loc[\"A3\"][\"dB\"], df_exp.loc[\"A3\"][\"dB\"]], [0, np.max(hist)*0.4], ls=\"--\", color=\"dodgerblue\")\n",
    "ax.text(df_exp.loc[\"A3\"][\"dB\"], np.max(hist)*0.4, \"A3\", ha=\"center\", va=\"bottom\", color=\"dodgerblue\")\n",
    "\n",
    "plt.plot([df_exp.loc[\"B\"][\"dB\"], df_exp.loc[\"B\"][\"dB\"]], [0, np.max(hist)*0.35], ls=\"-.\", color=\"green\")\n",
    "ax.text(df_exp.loc[\"B\"][\"dB\"], np.max(hist)*0.35, \"B\", ha=\"center\", va=\"bottom\", color=\"green\")\n",
    "\n",
    "plt.plot([df_exp.loc[\"C\"][\"dB\"], df_exp.loc[\"C\"][\"dB\"]], [0, np.max(hist)*0.3], ls=\"-.\", color=\"darkgreen\")\n",
    "ax.text(df_exp.loc[\"C\"][\"dB\"], np.max(hist)*0.3, \"C\", ha=\"center\", va=\"bottom\", color=\"darkgreen\")\n",
    "plt.plot([df_exp.loc[\"D\"][\"dB\"], df_exp.loc[\"D\"][\"dB\"]], [0, np.max(hist)*0.3], ls=\"-.\", color=\"darkgreen\")\n",
    "ax.text(df_exp.loc[\"D\"][\"dB\"], np.max(hist)*0.3, \"D\", ha=\"center\", va=\"bottom\", color=\"darkgreen\")\n",
    "plt.plot([df_exp.loc[\"E\"][\"dB\"], df_exp.loc[\"E\"][\"dB\"]], [0, np.max(hist)*0.3], ls=\"-.\", color=\"darkgreen\")\n",
    "ax.text(df_exp.loc[\"E\"][\"dB\"], np.max(hist)*0.3, \"E\", ha=\"center\", va=\"bottom\", color=\"darkgreen\")\n",
    "\n",
    "#ax.bar(bins[:-1], SLG_beta_hist, width=np.diff(bins), edgecolor=None, align=\"edge\", color=\"lightblue\")\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel(\"$\\Delta B$ [T] (simulations)\")\n",
    "plt.ylabel(\"N samples\")\n",
    "plt.minorticks_on()\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig(\"range_distribution.jpg\", dpi=200)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9e5c9462",
   "metadata": {},
   "source": [
    "## Threshold stability\n",
    "We vary the gap threshold factor by $\\pm 0.01$ and check the FDR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6c6984d8",
   "metadata": {},
   "outputs": [],
   "source": [
    "T_mK = 40\n",
    "f = partial(analyze_2, T_mK=T_mK, return_datasets=False, gap_threshold_factor=0.04)\n",
    "all_results = parallel_map(f, fnames_stage2)\n",
    "results = [r for r in all_results if r is not None]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fde72722",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_stats = pd.DataFrame(results)\n",
    "show_roi2_tables(df_stats)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "80545f02",
   "metadata": {},
   "outputs": [],
   "source": [
    "T_mK = 40\n",
    "f = partial(analyze_2, T_mK=T_mK, return_datasets=False, gap_threshold_factor=0.06)\n",
    "all_results = parallel_map(f, fnames_stage2)\n",
    "results = [r for r in all_results if r is not None]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d6929f2d",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_stats = pd.DataFrame(results)\n",
    "show_roi2_tables(df_stats)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0e8dbbea",
   "metadata": {},
   "source": [
    "## FDR with Bmax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b74c9677",
   "metadata": {},
   "outputs": [],
   "source": [
    "T_mK = 40\n",
    "f = partial(analyze_2, T_mK=T_mK, return_datasets=False, B_max=2.5)\n",
    "all_results = parallel_map(f, fnames_stage2)\n",
    "results = [r for r in all_results if r is not None]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9078257e",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_stats = pd.DataFrame(results)\n",
    "show_roi2_tables(df_stats);"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3f6af8ba",
   "metadata": {},
   "source": [
    "## Individual cluster check"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "40c8279b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import tgp\n",
    "import toolz\n",
    "import numpy as np\n",
    "T_mK=40\n",
    "f = partial(analyze_2, T_mK=T_mK, return_datasets=True)\n",
    "\n",
    "Bmax_arr = np.arange(2.5, 3.01, 0.05)\n",
    "B_ref = 3.0\n",
    "B_roi_max = 2.0\n",
    "\n",
    "keys = [\"sample_name\", \"surface_charge\", \"geometry_seed\", \"disorder_seed\"]\n",
    "\n",
    "def check_stability(fname):\n",
    "    # We take analysis cropped at B_max = B_ref and find all clusters that extend up to B_roi_max. \n",
    "    # This is the reference dataset. \n",
    "    # Then we reanalyze the data with different cropping boxes check if there's an overlap \n",
    "    # for every cluster that we identified in the reference dataset.\n",
    "    \n",
    "    ret = f(fname, B_max = B_ref)\n",
    "    if ret is None:\n",
    "        return None\n",
    "        \n",
    "    ds = ret[\"zbp_ds\"]\n",
    "\n",
    "    if ds.roi2.max() == 0:\n",
    "        return None\n",
    "\n",
    "    roi2_ref = ds.roi2\n",
    "    # Find boolean mask of every cluster that is entirely at B<=B_roi_max, use that as a reference dataset.\n",
    "    # We will only track these clusters.\n",
    "    masks = []\n",
    "    for k in range(1, int(roi2_ref.max().data)+1):\n",
    "        if roi2_ref.where((roi2_ref == k), drop=True).B.max() <= B_roi_max:\n",
    "           masks += [(roi2_ref == k) & (roi2_ref.B <= B_roi_max)]\n",
    "    if len(masks) == 0:\n",
    "        masks = [roi2_ref * 0]\n",
    "\n",
    "    attrs = xr.load_dataset(fname).attrs\n",
    "    _additional = toolz.keyfilter(lambda x: x in keys, attrs)\n",
    "\n",
    "    data = []\n",
    "\n",
    "    for B_max in Bmax_arr:\n",
    "        if np.abs(B_max - B_ref) > 1e-9:\n",
    "            ret_comp = f(fname, B_max = B_max)\n",
    "        else:\n",
    "            ret_comp = ret\n",
    "\n",
    "        if ret_comp is not None:\n",
    "            roi2_comp = ret_comp[\"zbp_ds\"].roi2\n",
    "        else:\n",
    "            roi2_comp = ds.roi2 * 0\n",
    "\n",
    "        # Find boolean masks of all clusters, crop to B <= B_roi_max. We allow clusters to extend past B_roi_max\n",
    "        masks_comp = [(roi2_comp == k) & (roi2_comp.B <= B_roi_max) for k in range(1, roi2_comp.max().data + 1)]\n",
    "        if len(masks_comp) == 0:\n",
    "            masks_comp = [roi2_comp * 0]\n",
    "\n",
    "        overlap_cl = 0\n",
    "        for mask in masks:\n",
    "            overlapping_rois = roi2_comp.where(mask, drop=True).data.reshape(-1)\n",
    "            overlapping_rois = overlapping_rois[~np.isnan(overlapping_rois)] != 0\n",
    "            overlap_cl += (np.sum(overlapping_rois) / len(overlapping_rois)) > 0.0\n",
    "            \n",
    "        data += [dict(\n",
    "            **_additional, \n",
    "            Bmax=B_max, \n",
    "            ref_count = len(masks),\n",
    "            overlap_cl=overlap_cl,\n",
    "        )\n",
    "        ]\n",
    "\n",
    "    return pd.DataFrame(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "663a2d32",
   "metadata": {},
   "outputs": [],
   "source": [
    "fnames_SLG_beta = sorted(list(filter(lambda x: \"SLG\" in x.name, fnames_stage2)))\n",
    "len(fnames_SLG_beta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7bcc34ea",
   "metadata": {},
   "outputs": [],
   "source": [
    "stability_all_results = parallel_map(check_stability, fnames_SLG_beta, max_workers=32)\n",
    "df_stab = pd.concat([r for r in stability_all_results if r is not None])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e99f2a6a",
   "metadata": {},
   "outputs": [],
   "source": [
    "ds1 = df_stab[[\"sample_name\", \"surface_charge\", \"Bmax\", \"ref_count\", \"overlap_cl\"]].groupby([\"sample_name\", \"surface_charge\", \"Bmax\"]).sum().to_xarray()\n",
    "# Plot stability of ROI2s\n",
    "fig = plt.figure(figsize=(6, 3))\n",
    "ax1 = fig.add_subplot(121)\n",
    "ax1.text(0.03, 0.03, 'a', ha='left', verticalalignment='bottom', transform=ax1.transAxes, weight=\"bold\", fontsize=16)\n",
    "plt.minorticks_on()\n",
    "ax2 = fig.add_subplot(122, sharex=ax1)\n",
    "ax2.text(0.03, 0.03, 'b', ha='left', verticalalignment='bottom', transform=ax2.transAxes, weight=\"bold\", fontsize=16)\n",
    "\n",
    "plt.minorticks_on()\n",
    "markers = [\"o\", \"*\", \"p\"]\n",
    "for n, (sc, _ds) in enumerate(ds1[\"overlap_cl\"].groupby(\"surface_charge\")):\n",
    "    ax1.plot(_ds[\"Bmax\"], _ds.data.reshape(-1), marker=markers[n], ms=8)\n",
    "ax1.set_title(\"\")\n",
    "ax1.set_ylabel(\"#ROI2\")\n",
    "ax1.set_xlabel(r\"$B_{max}$ [T]\")\n",
    "ax1.set_ylim([0, None])\n",
    "\n",
    "ax1.grid()\n",
    "plt.rc('legend',fontsize=10)\n",
    "for n, (sc, _ds) in enumerate(ds1[\"overlap_cl\"].groupby(\"surface_charge\")):\n",
    "    ax2.plot(_ds[\"Bmax\"], (_ds / _ds.sel(Bmax=B_ref, method=\"nearest\")).data.reshape(-1), marker=markers[n], ms=8, label=f\"{sc}\")\n",
    "\n",
    "ax2.legend(fontsize=12, title=\"surface charge\", loc=4)\n",
    "ax2.set_title(\"\")\n",
    "ax2.set_ylabel(\"Fraction of ROI2\", fontsize=14)\n",
    "ax2.set_xlabel(r\"$B_{max}$ [T]\")\n",
    "ax2.set_ylim([0.0, 1.0])\n",
    "ax2.grid()\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig(\"field_range_sensitivity.jpg\", dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "77c98f0e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import gc\n",
    "gc.collect()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/yield_analysis.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
from __future__ import annotations

from concurrent.futures import ProcessPoolExecutor
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Any, Callable

from IPython.display import display
import numpy as np
import pandas as pd
from scipy.constants import physical_constants
import scipy.stats
from tqdm.auto import tqdm
import xarray as xr

import tgp

def load_cached_broadened(
    fname: Path,
    T_mK: float,
    force: bool = False,
    returns: bool = True,
    folder: Path = None,
) -> xr.Dataset:
    """Load cached broadened data."""
    if folder is None:
        folder = fname.parent
    else:
        folder = fname.parent / folder
        folder.mkdir(exist_ok=True, parents=True)
    fname_pre = folder / f"{fname.stem}_{T_mK:.1f}mK.nc"
    if (
        not force and fname_pre.exists()
    ):  # We precalculated the data for this temperature
        ds = xr.load_dataset(fname_pre)
    else:
        ds = xr.load_dataset(fname, engine="h5netcdf")
        ds = tgp.prepare.prepare(ds, fillna=False)
        # Broadening takes 6GB of memory and takes a few minutes
        ds = tgp.prepare.broaden_with_temperature(ds, T_mK)
        ds.to_netcdf(fname_pre, engine="h5netcdf")
    if returns:
        return ds


def _roi1(ds):
    cluster_infos = tgp.common.cluster_infos(
        ds.clusters,
        "B",
        "V",
        # Minimal distance around box, at least some % or physical distance
        pct_box=10,
        min_margin_box=(0.003, 0.2),
    )
    bboxes = [info.bounding_box for info in cluster_infos]
    x1, y1, x2, y2 = np.array(bboxes).T
    gx1, gy1, gx2, gy2 = (
        ds.coords["V"].values[0],
        ds.coords["B"].values[0],
        ds.coords["V"].values[-1],
        ds.coords["B"].values[-1],
    )
    return dict(
        V_min=max(x1.min(), gx1),
        V_max=min(x2.max(), gx2),
        B_min=max(y1.min(), gy1),
        B_max=min(y2.max(), gy2),
    )


def analyze_1(fn, T_mK, *, return_ds: bool = False):
    thresholds = dict(
        set_gapped={"th_2w_p": 0.5},
        set_3w_th={"th_3w": 1e3},
        set_3w_tat={"th_3w_tat": 0.7},
    )
    ds = xr.load_dataset(fn)
    ds = tgp.prepare.prepare_sim(ds, T_mK=T_mK)
    r = dict(ds.attrs)
    try:
        tgp.one.analyze(ds, thresholds)
    except tgp.one.ThresholdException:
        return r
    else:
        roi1 = _roi1(ds)
        r.update(roi1)
        if return_ds:
            r["ds"] = ds
        return r


@dataclass
class Thresholds:
    volume_threshold: float
    gap_threshold_factor: float
    gap_threshold: float = 10e-3
    noise_threshold: float = 1e-4
    cutter_threshold: float = 0.5
    percentage_boundary_threshold: float = 0.6
    gap_threshold_high: float = 0.067

    @classmethod
    def from_ds_attrs(cls, ds: xr.Dataset) -> Thresholds:
        if ds.sample_name == "simulated_SLG_beta":
            lever_arm = 77.8  # meV/V
            g_factor = 4.11
        elif ds.sample_name == "simulated_DLG_epsilon":
            lever_arm = 85  # meV/V
            g_factor = 5.1
        else:
            raise Exception("Unknown device name.")
        μ_B = physical_constants["Bohr magneton in eV/T"][0]
        E_Z = 0.5 * g_factor * μ_B * 1e3
        # convert 20 ueV^2 to V*T
        volume_threshold = cls.gap_threshold**2 / E_Z / lever_arm

        # Optimal threshold factors for the simulated devices
        gap_thresholds = {0.0: 0.001, 0.1: 0.01, 1.0: 0.05, 2.7: 0.05, 4.0: 0.05}
        gap_threshold_factor = gap_thresholds.get(ds.surface_charge)
        if gap_threshold_factor is None:
            raise Exception(f"Unknown surface_charge ({ds.surface_charge}).")

        return cls(
            volume_threshold=volume_threshold,
            gap_threshold_factor=gap_threshold_factor,
        )


def get_roi2_stats(
    zbp_ds: xr.Dataset, cutter_threshold: float
) -> tuple[list[str], dict[str, int]]:
    results = []
    cnt = {"not passed": 0, "true positive": 0, "false positive": 0}
    if zbp_ds.gapped_zbp_cluster.max() == 0:
        return results, cnt
    roi2s = tgp.common.expand_clusters(zbp_ds["roi2"], dim="roi2")
    for roi2 in roi2s:
        n = zbp_ds.ncutters.where(zbp_ds.cluster_sets == roi2.roi2).max().item()
        if n < cutter_threshold * zbp_ds.dims["cutter_pair_index"]:
            result = "not passed"
        elif (zbp_ds.SI * roi2).any():
            result = "true positive"
        else:
            result = "false positive"
        results.append(result)
        cnt[result] += 1

    return results, cnt


def _soi_stats(zbp_ds: xr.Dataset, cluster: xr.DataArray) -> dict[str, float | int]:
    sel = dict(
        zbp_cluster_number=cluster.zbp_cluster_number.item(),
        cutter_pair_index=cluster.cutter_pair_index.item(),
    )
    ds_sel = zbp_ds.sel(sel)
    keys = {
        "top_quintile_gap",
        "cluster_volume",
        "median_gap",
        "cluster_B_center",
        "cluster_V_center",
        "percentage_boundary",
        "ncutters",
        "cluster_B_size",
        "cluster_V_size",
    }
    r = {k: ds_sel[k].item() for k in keys}
    r["cluster_volume"] *= 1e3
    r.update(sel)
    return r


def get_soi2_stats(zbp_ds: xr.Dataset) -> dict[tuple[int, int], dict[str, float | int]]:
    stats = [
        _soi_stats(zbp_ds, cluster)
        for cl in zbp_ds.gapped_zbp_cluster.transpose("cutter_pair_index", ...)
        for cluster in tgp.common.expand_clusters(cl, dim="zbp_cluster_number")
    ]
    return {
        (stat["cutter_pair_index"], stat["zbp_cluster_number"]): stat for stat in stats
    }


def analyze_2(
    ds_or_fname: xr.Dataset | str | Path,
    T_mK: float,
    B_max: float | None = None,
    force: bool = False,
    return_datasets: bool = True,
    *,
    gap_threshold_factor: float | None = None,
) -> dict[str, Any]:
    ds = (
        ds_or_fname
        if isinstance(ds_or_fname, xr.Dataset)
        else load_cached_broadened(ds_or_fname, T_mK, force=force, folder="cached")
    )
    if B_max is not None:
        sel = ds.B <= B_max
        if sel.sum() <= 1:
            return None
        ds = ds.sel(B=sel)

    th = Thresholds.from_ds_attrs(ds)
    ds_left = ds.rename({"bias": "left_bias"})
    ds_right = ds.rename({"bias": "right_bias"})
    if gap_threshold_factor is None:
        gap_threshold_factor = th.gap_threshold_factor
    ds_left, ds_right = tgp.two.extract_gap(
        ds_left,
        ds_right,
        gap_threshold_factor=gap_threshold_factor,
        noise_threshold=th.noise_threshold,
    )

    zbp_ds = tgp.two.zbp_dataset_derivative(
        ds_left, ds_right, average_over_cutter=True
    )
    tgp.two.set_gap_threshold(zbp_ds, threshold_high=th.gap_threshold_high)
    zbp_ds = tgp.two.cluster_and_score(
        zbp_ds,
        cluster_gap_threshold=th.gap_threshold,
        cluster_percentage_boundary_threshold=th.percentage_boundary_threshold,
        cluster_volume_threshold=th.volume_threshold,
    )
    passing_list, roi2_stats = get_roi2_stats(zbp_ds, th.cutter_threshold)
    soi2_stats = get_soi2_stats(zbp_ds)
    overlapping_clusters = tgp.two.cluster_sets_to_cluster_pairs(
        zbp_ds.cluster_sets, mode="dimension"
    )

    result = {
        "roi2_stats": roi2_stats,
        "soi2_stats": soi2_stats,
        "passing_list": passing_list,
        "overlapping_clusters": overlapping_clusters,
        **asdict(th),
        **ds.attrs,
    }
    if return_datasets:
        result["zbp_ds"] = zbp_ds
        result["ds_left"] = ds_left
        result["ds_right"] = ds_right
    return result


def clopper_pearson(x: int, n: int, alpha: float = 0.05) -> tuple[float, float]:
    """Estimate the confidence interval for a sampled Bernoulli random
    variable.

    Parameters
    ----------
    x
        The number of successes.
    n
        The number trials (x <=n).
    alpha
        The confidence level (i.e., the true probability is
        inside the confidence interval with probability 1-alpha).

    Returns
    -------
    A `(low, high)` pair of numbers indicating the interval
    on the probability.
    """
    assert x <= n
    b = scipy.stats.beta.ppf
    lo = b(alpha / 2, x, n - x + 1)
    hi = b(1 - alpha / 2, x + 1, n - x)
    return 0.0 if np.isnan(lo) else lo, 1.0 if np.isnan(hi) else hi


def parallel_map(f: Callable, seq, max_workers: int | None = None) -> list[Any]:
    with ProcessPoolExecutor(max_workers) as ex:
        return list(tqdm(ex.map(f, seq), total=len(seq)))


def show_region(
    df: pd.DataFrame, caption: str, cols: list[str], groupby: list[str]
) -> None:
    table = df.groupby(groupby)[cols].aggregate(sum)
    total = table["true positive"] + table["false positive"]
    successes = table["false positive"]
    lo, hi = np.vectorize(clopper_pearson)(successes, total, 0.05)
    table["confidence interval_low"] = lo.round(3) * 1e2
    table["confidence interval_high"] = hi.round(3) * 1e2
    table = table.style.set_caption(caption).format(precision=1)
    display(table)


def show_device(
    table_roi2: pd.DataFrame, caption: str, cols: list[str], groupby: list[str]
) -> None:
    device = {}
    for i, gr in table_roi2.groupby(groupby):
        mask = gr[["true positive", "false positive"]] > 0
        mask["not passed"] = False  # if no positives, it is not passed
        mask.loc[mask.sum(axis=1) == 0, "not passed"] = True
        device[i] = mask.sum().to_dict()
        device[i]["total"] = len(mask)
    table = pd.DataFrame(device).T
    table = table.style.set_caption(caption).format(precision=2)
    display(table)


def show_roi2_tables(
    df_stats: pd.DataFrame, groupby: list[str] = ["sample_name", "surface_charge"]
) -> None:
    cols = ["true positive", "false positive", "not passed"]
    table_roi2 = df_stats.join(df_stats.roi2_stats.apply(pd.Series))
    show_region(table_roi2, "Statistics per ROI2.", cols, groupby)
    show_device(table_roi2, "Statistics per ROI2 per device.", cols, groupby)


def show_soi2_tables(
    df_stats: pd.DataFrame, groupby: list[str] = ["sample_name", "surface_charge"]
) -> None:
    rows = []
    for _, row in df_stats.iterrows():
        # Only take the clusters that are in a passed ROI2
        for passed, overlaps in zip(row.passing_list, row.overlapping_clusters):
            if "positive" in passed:  # take both True and False positives
                rows.extend(
                    dict(row.to_dict(), **row.soi2_stats[pair]) for pair in overlaps
                )
    cluster_stats = pd.DataFrame(rows)

    cols = [
        "top_quintile_gap",
        "cluster_volume",
        "median_gap",
        "percentage_boundary",
        "ncutters",
        "cluster_B_center",
        "cluster_V_center",
    ]

    for name, func in [
        ("mean", np.mean),
        ("median", np.median),
        ("standard deviation", np.std),
    ]:
        table = (
            cluster_stats.groupby([*groupby, "gap_threshold_factor"])[cols]
            .aggregate(func)
            .round(3)
        )
        table = table.style.set_caption(
            f"Statistics per ZBP cluster that pass: {name}"
        ).format(precision=3)
        display(table)

